From Language to Programs: Bridging Reinforcement Learning and Maximum Marginal Likelihood

Our goal is to learn a semantic parser that maps natural language utterances into executable programs when only indirect supervision is available: examples are labeled with the correct execution result, but not the program itself. Consequently, we must search the space of programs for those that output the correct result, while not being misled by spurious programs: incorrect programs that coincidentally output the correct result. We connect two common learning paradigms, reinforcement learning (RL) and maximum marginal likelihood (MML), and then present a new learning algorithm that combines the strengths of both. The new algorithm guards against spurious programs by combining the systematic search traditionally employed in MML with the randomized exploration of RL, and by updating parameters such that probability is spread more evenly across consistent programs. We apply our learning algorithm to a new neural semantic parser and show significant gains over existing state-of-the-art results on a recent context-dependent semantic parsing task.

==> figures.js <==
// For node.js
require('./sfig/internal/sfig.js');
require('./sfig/internal/Graph.js');
require('./sfig/internal/RootedTree.js');
require('./sfig/internal/metapost.js');
require('./sfig/internal/seedrandom.js');
require('./utils.js');

Text.defaults.setProperty('font', 'Times New Roman');  // For the paper

prez.addSlide(framework().id('framework'));

// For node.js: output PDF (you must have Metapost installed).
prez.writePdf({outPrefix: 'figures', combine: false});


==> utils.js <==
G = sfig.serverSide ? global : this;
sfig.importAllMethods(G);

// Latex macros
sfig.latexMacro('R', 0, '\\mathbb{R}');
sfig.latexMacro('P', 0, '\\mathbb{P}');
sfig.latexMacro('E', 0, '\\mathbb{E}');
sfig.latexMacro('diag', 0, '\\text{diag}');

sfig.initialize();

G.prez = sfig.presentation();

// Useful functions (not standard enough to put into an sfig library).

G.frameBox = function(a) { return frame(a).bg.strokeWidth(1).fillColor('white').end; }
G.bigFrameBox = function(a) { return frameBox(a).padding(10).scale(1.4); }

G.bigArrow = function(a, b) { return arrow(a, b).strokeWidth(10).color('brown'); }
G.bigLeftArrow = function(s) { return leftArrow(s || 100).strokeWidth(10).color('brown'); }
G.bigRightArrow = function(s) { return rightArrow(s || 100).strokeWidth(10).color('brown'); }
G.bigUpArrow = function(s) { return upArrow(s || 100).strokeWidth(10).color('brown'); }
G.bigDownArrow = function(s) { return downArrow(s || 100).strokeWidth(10).color('brown'); }

G.xseq = function() { return new sfig.Table([arguments]).center().margin(5); }
G.yseq = function() { return ytable.apply(null, arguments).margin(10); }

G.stmt = function(prefix, suffix) {
  var m;
  if (!suffix && (m = prefix.match(/^([^:]+): (.+)$/))) {
    prefix = m[1];
    suffix = m[2];
  }
  return prefix.fontcolor('darkblue') + ':' + (suffix ? ' '+suffix : '');
}
G.headerList = function(title) {
  var contents = Array.prototype.slice.call(arguments).slice(1);
  return ytable.apply(null, [title ? stmt(title) : _].concat(contents.map(function(line) {
    if (line == _) return _;
    if (typeof(line) == 'string') return bulletedText([null, line]);
    if (line instanceof sfig.PropertyChanger) return line;
    return indent(line);
  })));
}

G.node = function(x, shaded) { return overlay(circle(20).fillColor(shaded ? 'lightgray' : 'white') , x).center(); }
G.indent = function(x, n) { return frame(x).xpadding(n != null ? n : 20).xpivot(1); }
G.stagger = function(b1, b2) { b1 = std(b1); b2 = std(b2); return overlay(b1.numLevels(1), pause(), b2); }

G.dividerSlide = function(text) {
  return slide(null, nil(), parentCenter(text)).titleHeight(0);
}

G.moveLeftOf = function(a, b, offset) { return transform(a).pivot(1, 0).shift(b.left().sub(offset == null ? 5 : offset), b.ymiddle()); }
G.moveRightOf = function(a, b, offset) { return transform(a).pivot(-1, 0).shift(b.right().add(offset == null ? 5 : offset), b.ymiddle()); }
G.moveTopOf = function(a, b, offset) { return transform(a).pivot(0, 1).shift(b.xmiddle(), b.top().up(offset == null ? 5 : offset)); }
G.moveBottomOf = function(a, b, offset) { return transform(a).pivot(0, -1).shift(b.xmiddle(), b.bottom().down(offset == null ? 5 : offset)); }
G.moveCenterOf = function(a, b) { return transform(a).pivot(0, 0).shift(b.xmiddle(), b.ymiddle()); }

var nl = greenitalics;
function wl(x) { return tt(x); }

////////////////////////////////////////////////////////////

G.framework = function(opts) {
  return xtable(frameBox('Data'), bigRightArrow(100), frameBox('Model')).center();
}

